Dark Energy Survey Year 1: An independent E/B-mode cosmic shear analysis

We present an independent cosmic shear analysis of the non-cosmological B-mode distortions within the public first year data from the Dark Energy Survey (DES). We find no significant detection of B-modes in a full tomographic analysis of the primary METACALIBRATION shear catalogue. This is in contrast to the secondary IM3SHAPE shear catalogue, where we detect B- modes at a significance of $\sim 3\sigma$ with a pattern that is consistent with the B-mode signature of a repeating additive shear bias across the survey. We use the COSEBIs statistic to cleanly separate the B-modes from the gravitational lensing signal (E-modes). We find good agreement between the measured E-modes and their theoretical expectation given the DES cosmological parameter constraints.

==> compile.sh <==
pdflatex DESy1Bmodes.tex
bibtex DESy1Bmodes
pdflatex DESy1Bmodes.tex
pdflatex DESy1Bmodes.tex



